Cross-Lingual Transfer for Low-Resource Natural Language Processing

Natural Language Processing (NLP) has seen remarkable advances in recent years, particularly with the emergence of Large Language Models that have achieved unprecedented performance across many tasks. However, these developments have mainly benefited a small number of high-resource languages such as English. The majority of languages still face significant challenges due to the scarcity of training data and computational resources. To address this issue, this thesis focuses on cross-lingual transfer learning, a research area aimed at leveraging data and models from high-resource languages to improve NLP performance for low-resource languages. Specifically, we focus on Sequence Labeling tasks such as Named Entity Recognition, Opinion Target Extraction, and Argument Mining. The research is structured around three main objectives: (1) advancing data-based cross-lingual transfer learning methods through improved translation and annotation projection techniques, (2) developing enhanced model-based transfer learning approaches utilizing state-of-the-art multilingual models, and (3) applying these methods to real-world problems while creating open-source resources that facilitate future research in low-resource NLP. More specifically, this thesis presents a new method to improve data-based transfer with T-Projection, a state-of-the-art annotation projection method that leverages text-to-text multilingual models and machine translation systems. T-Projection significantly outperforms previous annotation projection methods by a wide margin. For model-based transfer, we introduce a constrained decoding algorithm that enhances cross-lingual Sequence Labeling in zero-shot settings using text-to-text models. Finally, we develop Medical mT5, the first multilingual text-to-text medical model, demonstrating the practical impact of our research on real-world applications.

==> Apendice/conver2black_and_white.sh <==
#!/bin/bash
for pdf in *.pdf; do
    gs -sOutputFile="${pdf%.pdf}_bw.pdf" -sDEVICE=pdfwrite -dColorConversionStrategy=/Gray -dProcessColorModel=/DeviceGray -dCompatibilityLevel=1.4 -dNOPAUSE -dBATCH "$pdf"
done

==> Capitulos/2_EstadoDelArte/diagramas/Heatmap.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "66f3997f-bd95-46cf-b4b8-aae1322f730d",
   "metadata": {},
   "outputs": [],
   "source": [
    "from transformers import BertModel, BertTokenizer\n",
    "import torch\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "from scipy.spatial.distance import cosine\n",
    "\n",
    "# Load multilingual BERT model and tokenizer\n",
    "tokenizer = BertTokenizer.from_pretrained('bert-base-multilingual-cased')\n",
    "model = BertModel.from_pretrained('bert-base-multilingual-cased').to(\"cuda\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "c58d43c2-05b2-4eb1-9075-ff8bd4821364",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Sentences to analyze\n",
    "sentence1 = \"Obama visited France on Monday\"\n",
    "sentence2 = \"Obama visitó el Lunes Francia\"\n",
    "\n",
    "# Tokenize sentences\n",
    "tokens1 = tokenizer(sentence1, return_tensors='pt', padding=True, truncation=True)\n",
    "tokens2 = tokenizer(sentence2, return_tensors='pt', padding=True, truncation=True)\n",
    "\n",
    "# Get embeddings for each token\n",
    "with torch.no_grad():\n",
    "    outputs1 = model(**tokens1.to(model.device))\n",
    "    outputs2 = model(**tokens2.to(model.device))\n",
    "\n",
    "# Extract the last hidden states (embeddings)\n",
    "embeddings1 = outputs1.last_hidden_state.squeeze()[1:-1]\n",
    "embeddings2 = outputs2.last_hidden_state.squeeze()[1:-1]\n",
    "\n",
    "# Compute cosine similarity between each token\n",
    "num_tokens1 = embeddings1.shape[0]\n",
    "num_tokens2 = embeddings2.shape[0]\n",
    "cosine_sim = np.zeros((num_tokens1, num_tokens2))\n",
    "\n",
    "for i in range(num_tokens1):\n",
    "    for j in range(num_tokens2):\n",
    "        cosine_sim[i, j] = 1 - cosine(embeddings1[i].cpu().numpy(), embeddings2[j].cpu().numpy())\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "431c53a4-c33d-4cbe-ba97-c5565c6f9488",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[0.80500038, 0.58751103, 0.50022606, 0.43063166, 0.37551597,\n",
       "        0.3953215 , 0.500704  ],\n",
       "       [0.60626783, 0.71554971, 0.58033833, 0.50250825, 0.36087585,\n",
       "        0.44767917, 0.49622541],\n",
       "       [0.67677989, 0.64492768, 0.59532761, 0.58087468, 0.48978305,\n",
       "        0.51652305, 0.69976096],\n",
       "       [0.45728437, 0.56350797, 0.47283745, 0.56503416, 0.43569191,\n",
       "        0.43943163, 0.42306439],\n",
       "       [0.4624528 , 0.51325125, 0.45905917, 0.49382358, 0.49089601,\n",
       "        0.49348462, 0.46044477]])"
      ]
     },
     "execution_count": 44,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cosine_sim"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "id": "954ae569-859e-4cfd-a4eb-7719b52ca85b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 700x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Plot heatmap of cosine similarity with improved aesthetics\n",
    "\n",
    "sns.set_context(\"paper\", font_scale=1.5)  # Adjust to make text larger; you can change the scale as needed\n",
    "\n",
    "plt.figure(figsize=(7, 6))\n",
    "\n",
    "\n",
    "ax = sns.heatmap(cosine_sim, annot=True, cmap=sns.color_palette(\"Blues\", as_cmap=True),\n",
    "                 xticklabels=tokenizer.convert_ids_to_tokens(tokens2['input_ids'][0][1:-1]),\n",
    "                 yticklabels=tokenizer.convert_ids_to_tokens(tokens1['input_ids'][0][1:-1]),\n",
    "                 cbar=False, \n",
    "                fmt=\".2f\")  # This removes the color bar (legend)\n",
    "\n",
    "# Improve readability by rotating the tick labels\n",
    "plt.xticks(rotation=45, ha=\"right\")  # Rotate x-axis labels to display horizontally, adjust as needed\n",
    "plt.yticks(rotation=0)  # Ensure y-axis labels are horizontal\n",
    "\n",
    "#plt.title('Cosine similarity between token embeddings using Multilingual BERT')\n",
    "# Tight layout for better spacing\n",
    "plt.tight_layout()\n",
    "\n",
    "\n",
    "plt.savefig(\"cosine_similarity_heatmap.pdf\")\n",
    "\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4faaae9c-aa19-443c-a705-b977b312825e",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "transformers",
   "language": "python",
   "name": "transformers"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> Capitulos/4_ModelvsData/tables/xlmdatasets.py <==
import matplotlib.pyplot as plt
import numpy as np

# Data
languages = ['en', 'ru', 'de', 'fr', 'es', 'it', 'nl', 'tr']

# Values (approximated from the graph)
commoncrawl_values = [250, 250, 60, 50, 45, 25, 25, 17]
wikipedia_values = [13, 5, 5, 3, 3, 2, 1.5, 0.3]

# Create figure and axis
plt.figure(figsize=(8, 6))

# Set up bar positions
x = np.arange(len(languages))
width = 0.8  # Total width for both bars

# Create bars
plt.bar(x, commoncrawl_values, width, label='CommonCrawl', color='#3498db')
plt.bar(x, wikipedia_values, width, label='Wikipedia', color='#e67e22')

# Customize the plot
plt.yscale('log')  # Set logarithmic scale for y-axis
plt.ylim(0.1, 1000)  # Set y-axis limits
plt.ylabel('Dataset size (in GB)',fontsize=20)
plt.xticks(x, languages,fontsize=20)
plt.yticks(fontsize=18)

# Add legend at the bottom
plt.legend(bbox_to_anchor=(0.5, -0.05), loc='upper center', ncol=2,fontsize=20)

# Add grid
#plt.grid(True, axis='y', linestyle='-', alpha=0.2)

# Adjust layout to prevent label cutoff
plt.tight_layout()

plt.savefig('Capitulos/4_ModelvsData/tables/datasetsize_partial.pdf')

plt.show()


==> pdfcrop.sh <==
#!/bin/bash

# Directory containing the PDF files (set to the current directory if not specified)
directory=${1:-.}

# Loop over all PDF files in the directory
for file in "$directory"/*.pdf; do
  # Check if file exists and is a regular file
  if [[ -f "$file" ]]; then
    # Run pdfcrop and replace the original file
    pdfcrop "$file" "$file.tmp" && mv "$file.tmp" "$file"
    echo "Cropped: $file"
  fi
done

